Enhancing the dipolar coupling of a $S$-$T_0$ qubit with a transverse sweet spot

A fundamental design challenge for quantum dot spin qubits is to extend the strength and range of qubit interactions while suppressing their coupling to the environment, since both effects have electrical origins. Key tools include the ability to retune the qubits, to take advantage of physical resources in different operating regimes, and to access optimal working points, or "sweet spots," where dephasing is minimized. Here, we explore an important, new resource for singlet-triplet qubits: a transverse sweet spot (TSS) that enables (i) direct transitions between qubit states, (ii) a strong, charge-like qubit coupling, and (iii) leading-order protection from electrical fluctuations. Of particular interest is the possibility of transitioning between the TSS and symmetric operating points while remaining continuously protected. This arrangement is ideal for coupling qubits to a microwave cavity, because it combines maximal tunability of the coupling strength with leading-order noise suppression. We perform simulations with $1/f$-type electrical noise, demonstrating that two-qubit gates mediated by a resonator can achieve fidelities $>99$\% under realistic conditions. These results greatly expand the toolbox for singlet-triplet qubits.

==> anc/SOPcharacterization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    202224,       4961]
NotebookOptionsPosition[    198484,       4839]
NotebookOutlinePosition[    198833,       4854]
CellTagsIndexPosition[    198790,       4851]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Characterization of the SOP near \[Tau]=\[Sqrt](3/2)\[CapitalDelta]B", \
"Title",
 CellChangeTimes->{{3.764701617308578*^9, 3.7647016757512603`*^9}}],

Cell["\<\
We start by defining the ST Hamiltonian. Here eps is detuning, t is the \
tunnel coupling (named \[Tau] in the manuscript), dbz is the magnetic field \
gradient (\[CapitalDelta]B in the main text), and U the charging energy. Note \
that with this choice of detuning=eps, the SOP is centered at eps=0.\
\>", "Text",
 CellChangeTimes->{{3.764682960412031*^9, 3.7646829698378444`*^9}, {
   3.764700118242181*^9, 3.7647002169581437`*^9}, {3.7647008142725*^9, 
   3.764700818277766*^9}, 3.7647011914246855`*^9, {3.7647017224613647`*^9, 
   3.76470172447793*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hst4", "[", 
   RowBox[{"eps_", ",", "t_", ",", "U_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       SqrtBox["2"], " ", "t"}], ",", 
      RowBox[{
       SqrtBox["2"], " ", "t"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", "t"}], ",", "0", ",", 
      RowBox[{"U", "+", "eps"}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", "t"}], ",", "0", ",", "0", ",", 
      RowBox[{"U", "-", "eps"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{
  3.746361738610054*^9, {3.749994472861474*^9, 3.749994492396*^9}},
 ExpressionUUID -> "e80b5e84-6353-4b89-b790-793197980094"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HBzZ", "[", "dbz_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "dbz", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"dbz", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{
  3.746361745634252*^9, {3.749994514596115*^9, 3.749994537131022*^9}, {
   3.764682571502277*^9, 3.7646825745042586`*^9}, {3.764700235157452*^9, 
   3.76470024057693*^9}},
 ExpressionUUID -> "c63d77fd-0ecc-4b54-bb12-e84f7febea20"],

Cell["\<\
(*We define everything in units of U. This way, the remaining quantities \
eps/U\[Rule]eps,t/U\[Rule]t,dbz/U\[Rule]dbz are unitless)\
\>", "Text",
 CellChangeTimes->{{3.764683046816922*^9, 3.7646830539748197`*^9}, {
   3.7647008246078143`*^9, 3.764700861167059*^9}, 3.7647012216658416`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"eps_", ",", "t_", ",", "dbz_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Hst4", "[", 
    RowBox[{"eps", ",", "t", ",", "1"}], "]"}], "+", 
   RowBox[{"HBzZ", "[", "dbz", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.756292935457141*^9, 3.7562929605659976`*^9}, {
  3.7647002437504435`*^9, 3.76470024892762*^9}, {3.7647012549089537`*^9, 
  3.764701255048563*^9}},
 ExpressionUUID -> "c7fe3334-ef92-4c5f-b451-9f1259b62c3b"],

Cell["Solve for the energy levels", "Text",
 CellChangeTimes->{{3.7646829782932034`*^9, 3.764682995515148*^9}, 
   3.76470122166683*^9, {3.764701726942339*^9, 3.7647017279147377`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", 
  RowBox[{"H", "[", 
   RowBox[{"eps", ",", "t", ",", "dbz"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7646825954641614`*^9, 3.764682600832802*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["dbz", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["dbz", "2"], " ", 
        SuperscriptBox["eps", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["dbz", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}], " ", "#1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["dbz", "2"], "-", 
          SuperscriptBox["eps", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}], " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["dbz", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["dbz", "2"], " ", 
        SuperscriptBox["eps", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["dbz", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}], " ", "#1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["dbz", "2"], "-", 
          SuperscriptBox["eps", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}], " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["dbz", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["dbz", "2"], " ", 
        SuperscriptBox["eps", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["dbz", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}], " ", "#1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["dbz", "2"], "-", 
          SuperscriptBox["eps", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}], " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["dbz", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["dbz", "2"], " ", 
        SuperscriptBox["eps", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["dbz", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}], " ", "#1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["dbz", "2"], "-", 
          SuperscriptBox["eps", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}], " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7646826033221426`*^9, 3.7647011695711346`*^9, 3.7647012605259132`*^9, 
   3.76470143894567*^9, {3.764701476894162*^9, 3.764701532728804*^9}, 
   3.7647053377331257`*^9, 3.764708474699746*^9, 3.7647125976248846`*^9, {
   3.7647150857506514`*^9, 3.764715105410736*^9}}]
}, Open  ]],

Cell["\<\
Due to the complexity of the solutions, Mathematica returns the numerical \
roots of the characteristic polynomial. Instead we can get the energy levels \
by directly solving this polynomial\
\>", "Text",
 CellChangeTimes->{{3.7646829999941635`*^9, 3.7646831212758026`*^9}, 
   3.7647012216678267`*^9, {3.764701732795683*^9, 3.764701733777058*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["dbz", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["dbz", "2"], " ", 
        SuperscriptBox["eps", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["dbz", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}], " ", "x"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["dbz", "2"], "-", 
          SuperscriptBox["eps", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       SuperscriptBox["x", "4"]}], "\[Equal]", "0"}], ",", "x"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7646826343182716`*^9, 3.764682640729126*^9}}],

Cell["\<\
The solutions are hard to distinguish, the simplest method to find out the \
ordering is by evaluating them\
\>", "Text",
 CellChangeTimes->{{3.764683128751774*^9, 3.7646832048183346`*^9}, 
   3.764701221668825*^9, {3.764701453264373*^9, 3.764701466547815*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"eps", "\[Rule]", "0"}], ",", 
    RowBox[{"t", "\[Rule]", "1"}], ",", 
    RowBox[{"dbz", "\[Rule]", "2."}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2.6261980685272936`"}], "-", 
      RowBox[{"1.8703022149422336`*^-17", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"0.4848619528719291`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.9541493449337334`*^-16", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"1.`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9205037541875206`*^-16", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"3.1413361156553643`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.5338463074801058`*^-17", " ", "\[ImaginaryI]"}]}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.7646826627053146`*^9, 3.76470116968184*^9, 3.764701260570774*^9, 
   3.764701438986588*^9, {3.76470147693606*^9, 3.7647015327846584`*^9}, 
   3.7647053377889757`*^9, 3.7647084747536445`*^9, 3.7647125977176237`*^9, {
   3.764715085866253*^9, 3.7647151055091453`*^9}}]
}, Open  ]],

Cell["\<\
The solutions are ordered from lower to higher (Not always happens). We \
define now, the energies of the qubit levels. It's recommendable (almost \
mandatory) to simplify the solutions.\
\>", "Text",
 CellChangeTimes->{{3.7646832129006977`*^9, 3.764683306937208*^9}, 
   3.764701221668825*^9, {3.764701736818922*^9, 3.764701737721509*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"sols", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eps", "\[Element]", "Reals"}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"dbz", ">", "0"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7639015345148077`*^9, 3.763901534745936*^9}, {
  3.763903386138937*^9, 3.7639033862582073`*^9}, {3.76390393053544*^9, 
  3.763903930657902*^9}},
 ExpressionUUID -> "c8e4b352-5dd8-4888-a6f6-34f7da3ec09d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"sols", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eps", "\[Element]", "Reals"}], ",", 
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"dbz", ">", "0"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.763901257530593*^9, 3.763901315017995*^9}, {
   3.763901489633957*^9, 3.763901525091077*^9}, 3.7639033890757933`*^9},
 ExpressionUUID -> "df60909e-00c7-45ff-8d5a-1407312ca4b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"E1", "-", "E0"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"\[Sqrt]", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox["dbz", "2"], "+", 
    SuperscriptBox["eps", "2"], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["dbz", "2"], "+", 
       SuperscriptBox["eps", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["dbz", "4"], "-", 
       SuperscriptBox["eps", "4"], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["t", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["eps", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["dbz", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["eps", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["dbz", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["dbz", "4"]}], "-", 
          SuperscriptBox["dbz", "6"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["eps", "2"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["dbz", "2"], " ", 
           SuperscriptBox["eps", "2"]}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox["dbz", "4"], " ", 
           SuperscriptBox["eps", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["eps", "4"]}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox["dbz", "2"], " ", 
           SuperscriptBox["eps", "4"]}], "-", 
          SuperscriptBox["eps", "6"], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["dbz", "2"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["dbz", "4"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["dbz", "2"], " ", 
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["eps", "4"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["dbz", "2"], " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["eps", "2"], " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["t", "6"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["dbz", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["dbz", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], ")"}], 
               "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"36", " ", 
                  SuperscriptBox["dbz", "2"], " ", 
                  SuperscriptBox["eps", "2"]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["dbz", "4"], " ", 
                  SuperscriptBox["eps", "2"]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["dbz", "2"], " ", 
                  SuperscriptBox["eps", "4"]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["dbz", "2"], " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["eps", "2"], " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["dbz", "2"], " ", 
                  SuperscriptBox["eps", "2"], " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{"72", " ", 
                  SuperscriptBox["t", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "3"]}], ")"}], 
               "2"]}]}]]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"108", " ", 
         SuperscriptBox["dbz", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["dbz", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["dbz", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["eps", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["dbz", "2"], "+", 
           SuperscriptBox["eps", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["dbz", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["dbz", "2"], "+", 
           SuperscriptBox["eps", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["dbz", "2"], "+", 
            SuperscriptBox["eps", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], "3"]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["dbz", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["dbz", "2"], "+", 
                 SuperscriptBox["eps", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], ")"}], "3"]}], 
          "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "2"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["dbz", "4"], " ", 
               SuperscriptBox["eps", "2"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "4"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["eps", "2"], " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "2"], " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["dbz", "2"], "+", 
                 SuperscriptBox["eps", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["t", "2"]}]}], ")"}], "3"]}], ")"}], 
            "2"]}]}]]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["dbz", "2"], "-", 
         SuperscriptBox["eps", "2"]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["dbz", "2"], "+", 
         SuperscriptBox["eps", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["dbz", "2"], "-", 
            SuperscriptBox["eps", "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["dbz", "4"], "+", 
            SuperscriptBox["eps", "4"], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["t", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["dbz", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["eps", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["eps", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["dbz", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["dbz", "4"]}], "-", 
               SuperscriptBox["dbz", "6"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["eps", "2"]}], "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                SuperscriptBox["eps", "2"]}], "+", 
               RowBox[{"33", " ", 
                SuperscriptBox["dbz", "4"], " ", 
                SuperscriptBox["eps", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["eps", "4"]}], "+", 
               RowBox[{"33", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                SuperscriptBox["eps", "4"]}], "-", 
               SuperscriptBox["eps", "6"], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["t", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                SuperscriptBox["t", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["dbz", "4"], " ", 
                SuperscriptBox["t", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["eps", "2"], " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{"120", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                SuperscriptBox["eps", "2"], " ", 
                SuperscriptBox["t", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["eps", "4"], " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{"120", " ", 
                SuperscriptBox["t", "4"]}], "-", 
               RowBox[{"48", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                SuperscriptBox["t", "4"]}], "-", 
               RowBox[{"48", " ", 
                SuperscriptBox["eps", "2"], " ", 
                SuperscriptBox["t", "4"]}], "-", 
               RowBox[{"64", " ", 
                SuperscriptBox["t", "6"]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], ")"}], 
                    "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "4"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                    RowBox[{"144", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                    RowBox[{"72", " ", 
                    SuperscriptBox["t", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "3"]}], ")"}], 
                    "2"]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]]}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"108", " ", 
              SuperscriptBox["dbz", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["dbz", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["dbz", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["eps", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["dbz", "2"], "+", 
                SuperscriptBox["eps", "2"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["dbz", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["t", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["dbz", "2"], "+", 
                SuperscriptBox["eps", "2"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["dbz", "2"], "+", 
                 SuperscriptBox["eps", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["t", "2"]}]}], ")"}], "3"]}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], ")"}], 
                 "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "4"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                   RowBox[{"144", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["t", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "3"]}], ")"}], 
                 "2"]}]}]]}], ")"}], 
           RowBox[{"1", "/", "3"}]]}]}], ")"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.7646829554802213`*^9, 3.764701790373679*^9, 
  3.764705604015896*^9, 3.7647128602505145`*^9, 3.764715726632166*^9}]
}, Open  ]],

Cell["\<\
We define the qubit frequency after the simplifications in the previous line\
\>", "Text",
 CellChangeTimes->{{3.764683325332974*^9, 3.764683343207201*^9}, {
   3.7647002722123547`*^9, 3.7647002840427127`*^9}, 3.7647012800795994`*^9, {
   3.764701742480778*^9, 3.7647017439089613`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"qfrec", "[", 
   RowBox[{"eps_", ",", "t_", ",", "dbz_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["3"]], 
   RowBox[{"(", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["dbz", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["eps", "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox["dbz", "4"], "-", 
          SuperscriptBox["eps", "4"], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["eps", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["dbz", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["eps", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], "/", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", 
            SuperscriptBox["dbz", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["dbz", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["dbz", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["eps", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["dbz", "2"], "+", 
              SuperscriptBox["eps", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["dbz", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["dbz", "2"], "+", 
              SuperscriptBox["eps", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["dbz", "2"], "+", 
              SuperscriptBox["eps", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], "3"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], ")"}], 
                 "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "4"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                   RowBox[{"144", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["t", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "3"]}], ")"}], 
                 "2"]}]}], ")"}]}]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SuperscriptBox["dbz", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["dbz", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["dbz", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["eps", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["dbz", "2"], "+", 
             SuperscriptBox["eps", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["dbz", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["dbz", "2"], "+", 
             SuperscriptBox["eps", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["dbz", "2"], "+", 
             SuperscriptBox["eps", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}], "3"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["dbz", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], ")"}], 
                "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"36", " ", 
                   SuperscriptBox["dbz", "2"], " ", 
                   SuperscriptBox["eps", "2"]}], "-", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["dbz", "4"], " ", 
                   SuperscriptBox["eps", "2"]}], "-", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["dbz", "2"], " ", 
                   SuperscriptBox["eps", "4"]}], "-", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["t", "2"]}], "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["dbz", "2"], " ", 
                   SuperscriptBox["t", "2"]}], "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox["t", "2"]}], "-", 
                  RowBox[{"144", " ", 
                   SuperscriptBox["dbz", "2"], " ", 
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox["t", "2"]}], "-", 
                  RowBox[{"72", " ", 
                   SuperscriptBox["t", "4"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "3"]}], ")"}], 
                "2"]}]}], ")"}]}]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["dbz", "2"], "-", 
            SuperscriptBox["eps", "2"]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["dbz", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["eps", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["dbz", "4"], "+", 
               SuperscriptBox["eps", "4"], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["t", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["eps", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["eps", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], "/", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"54", " ", 
                 SuperscriptBox["dbz", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
                RowBox[{"54", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["dbz", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["dbz", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["eps", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["dbz", "2"], "+", 
                   SuperscriptBox["eps", "2"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
                RowBox[{"18", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["dbz", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["dbz", "2"], "+", 
                   SuperscriptBox["eps", "2"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["dbz", "2"], "+", 
                   SuperscriptBox["eps", "2"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "3"], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "4"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                    RowBox[{"144", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                    RowBox[{"72", " ", 
                    SuperscriptBox["t", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "3"]}], ")"}], 
                    "2"]}]}], ")"}]}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"54", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
               RowBox[{"54", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["dbz", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["eps", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["dbz", "2"], "+", 
                  SuperscriptBox["eps", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
               RowBox[{"18", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["dbz", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["dbz", "2"], "+", 
                  SuperscriptBox["eps", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["dbz", "2"], "+", 
                  SuperscriptBox["eps", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}], "3"], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "2"]}], ")"}], 
                    "3"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "4"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                    RowBox[{"144", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                    RowBox[{"72", " ", 
                    SuperscriptBox["t", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["dbz", "2"], "+", 
                    SuperscriptBox["eps", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}], "3"]}], ")"}], 
                    "2"]}]}], ")"}]}]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.763905079863317*^9, 3.763905089524366*^9}},
 ExpressionUUID -> "ef95911d-4128-4fe4-8135-a67128dbe6a7"],

Cell["\<\
From here, we can start to explore the SOP. We conveniently redefine \
t=sqrt(3/2)dbz+t'. We know from numerical calculations that the flattest \
derivative happens near t=sqrt(3/2)\[CapitalDelta]B.  Hence, we expand the \
second derivative in t' evaluated at the SOP to find the exact position of \
the third order sweet spot.
   We note that a more general approach would result in huge expressions for \
which Mathematica has trouble\
\>", "Text",
 CellChangeTimes->{{3.76468335735632*^9, 3.7646833624367666`*^9}, {
   3.764683421123759*^9, 3.7646834489882307`*^9}, {3.764683514244731*^9, 
   3.7646835152131405`*^9}, {3.7646926333132343`*^9, 3.76469269414653*^9}, {
   3.7646930110603*^9, 3.7646930871847143`*^9}, {3.7646931200547705`*^9, 
   3.7646931677132983`*^9}, {3.764694433987381*^9, 3.764694437514971*^9}, {
   3.7646946193027525`*^9, 3.7646946236132193`*^9}, {3.7646951681946135`*^9, 
   3.7646951728551493`*^9}, {3.76470031277083*^9, 3.7647003294472256`*^9}, 
   3.7647012985831175`*^9, {3.7647017484887085`*^9, 3.7647017514936714`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SecondDerivativeExpansion", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"qfrec", "[", 
          RowBox[{"eps", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"3", "/", "2"}], "]"}], "dbz"}], "+", "tprime"}], ",", 
           "dbz"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"eps", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"tprime", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{"eps", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.764691450554761*^9, 3.7646914526651335`*^9}, {
  3.7646915723470173`*^9, 3.7646915781963315`*^9}, {3.764692751797325*^9, 
  3.7646927677226934`*^9}, {3.7646943213366947`*^9, 3.764694367106306*^9}, {
  3.764694397149914*^9, 3.7646943998557034`*^9}, {3.7646945923438606`*^9, 
  3.7646946007453623`*^9}}],

Cell["\<\
We obtain the expression for the correction t' for which the SOP is a third \
order sweet spot\
\>", "Text",
 CellChangeTimes->{{3.7646948949275002`*^9, 3.764694953243558*^9}, {
   3.7646991834124455`*^9, 3.7646992119940166`*^9}, 3.764701298584098*^9, {
   3.7647017548786173`*^9, 3.7647017559776783`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tprime", "=", 
   RowBox[{
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"dbz", ">", "0"}], ",", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"SecondDerivativeExpansion", "\[Equal]", "0"}], ",", 
        "tprime"}], "]"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7646950537028217`*^9, 3.764695120312702*^9}, {
   3.7646979413955803`*^9, 3.764697949718089*^9}, 3.764708456342847*^9, {
   3.7647125777390623`*^9, 3.7647125811798944`*^9}}],

Cell["\<\
By taking the limit when the gradient is zero, we find that the value t'=0, \
corresponding to t=sqrt(3/2)DeltaB, is the asymptotic value of the tunnel \
coupling for the third order sweet spot\
\>", "Text",
 CellChangeTimes->{{3.764699159506386*^9, 3.764699163370083*^9}, {
   3.7646992263556204`*^9, 3.7646992911393337`*^9}, 3.764701298585096*^9, {
   3.764701758384241*^9, 3.76470176031009*^9}, {3.7647064294700875`*^9, 
   3.7647064320013328`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"tprime", ",", 
   RowBox[{"dbz", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.764699101308126*^9, 3.7646991146733956`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7646991400137157`*^9, 3.764712943408072*^9, 
  3.7647158488193398`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Third-order sweet spot: Correction for  \[Tau]=\[Sqrt](3/2)\
\[CapitalDelta]B", "Section",
 CellChangeTimes->{{3.7647138961806817`*^9, 3.764713918539877*^9}, {
  3.7647140649243417`*^9, 3.7647140724990807`*^9}}],

Cell["\<\
We then evaluate this correction for the range Delta B=3-30 ueV, \
corresponding to Delta B/U=dbz=0.001-0.01. By taking the limit we slow down \
the computation but, in return, numerical imprecisions are reduced\
\>", "Text",
 CellChangeTimes->{{3.764699442693952*^9, 3.76469954998796*^9}, {
   3.7646997498364816`*^9, 3.764699796591428*^9}, {3.7646999960759315`*^9, 
   3.76469999933221*^9}, 3.764701313796435*^9, {3.7647017627356024`*^9, 
   3.764701763754876*^9}, {3.764715953674182*^9, 3.7647159537687063`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"tprime", ",", 
     RowBox[{"dbz", "\[Rule]", "dbzvalue"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"dbzvalue", ",", "0.001", ",", "0.01"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[CapitalDelta]B/U\>\"", ",", "\"\<t'/U\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7646980663991003`*^9, 3.7646981290775642`*^9}, {
  3.764698279998027*^9, 3.7646982802349014`*^9}, {3.7646993970590425`*^9, 
  3.7646994140625534`*^9}, {3.764700015186802*^9, 3.7647000498600416`*^9}, {
  3.7647003614546347`*^9, 3.764700411048004*^9}, {3.764701160488429*^9, 
  3.7647011625479207`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0As01FkcB/BJa7d2i1QixjQ0s5vHhqTQ+I2mNo9OnnmVjRnvYcZ4zHiX
Z5g/5ShEhmopFHmzq4SSlNfG8SrKyXoUIqLYrb3/PXvMPeeeez7ne36/371X
meVn7S5BIBB80MZP6SSupDnLkk74f93IfzgwyhF7f6P8HX6o2KeWm61FqWLf
dJe7Nt0gNo3RaIApWq2ZvSrDe9IrdguneohhbLPmx3NyC0K23ZoxlYd5mQ6O
a87851bLzEGnNc8ICvdm2jqv+cJV0bgeU+y9jWm5Q75iczdGSpHixJ67ajWb
XyF2mMs/doPfuaw5Mv7mjgk3sTvlrn+oZYtNKr7amcgTm0vLKHYU4H7p3O9B
hIbO1PNqEbiPtvYkE0GKibFWo3GbGFcUE+HMQjy0J+BuDzZ4RoTS+CgFUQpu
rWraOBG+yIUvcS791/+ryycimBfzn0MWbkq5poIS5NJ4pdJ5uGmGegZKQGe6
e5QX4+b9FcdXgqhii77FJtwuQZQVJeimmVW0tOK+x90jTQJy19ELGR2499hT
6STgMelszx7cl4m+ziRoWtA/pjeIm6gDAhJIGFJqwudw1wWsvCdBXNendIld
TGRy0TdfdoFMVqi8JRX3+Z2/bCFDLmslW6SOe7bvC5EMahrhSu+0cbOvpGuS
ofbjap6eHm611nWHyfBW8WsR1wp31djRRDJYeUk2DMXiPnuuSEEZSOu2jldM
4h7RPm6pArX71A+4VrCQrSsdnlMghb2S5gVuyBLMiSA1ePx5Rr/7rjuy86NL
R7SA4uAXwzTyRG7wvL95P4xtlpW1rfFCbnmXvlUPjK/Yu81Q2MiuViPRNOie
/8n2boUP8snXHR+MoP4GMbWHyqETovwi/RqPwDOVPF/lOi7Kyy+f3mUMDw69
khAq81BOsdjWZgZtMtFBVYO4n0oTE83Bo2uqJvC6P53QaLCjPMIKqurcSGOn
A1A+c2KowQbSk27aTVEDUW7uZetpB62PDswYTSMbNVd60hzhtvpgoWlBEJqn
blMi6wTKYQzdCQ4f5ZjCfi9nMFm8P66rKkD5i2qLM0xoGkhY6nuNfI02zCW6
Qke+fP+mwmA6gdzXLK/sDsKc+pcLzBA073TyZxVPGAynVvqph6J6xTFRoDeE
tQxPGM4jv6a6Vo74QLtB4eH7RWF0gotjCZvBhfJMfd8//cPphO5TBdQoHhiT
h+szNCKQw9/ZDPmD5rYu79I3yHOrNun0QCiaSZg8VRxJJ2zZ2NfdHwS9C9bJ
da5n0fuX9aK9BJA2Oka4rXGOTkh9479BOwTWrSZmm08ia10OuDUXCswHhqYq
llFo/rOAlfpw+IGfXTJRiZz6cdOdlkhIMYrKl5SJRv3nNyg+PAeD59rWz/KR
B9hdVIloOLGon/Z1AFmrwD5CLQayz+pUeuvG0Al1ouanZrFQFpFKy81CHrDf
ez01DvJSBQ7qy8iTbqKYjnioHYz9bdQ6lk4o6+SbbkmAKxmLdqwa5JD+5pMR
iWDtPZtzaFsc+u92RZPhJLioGqUztB3ZROZ8ypskaJ+SeRqyA7nbYlPvVBIc
Y+suV+9EJpi/dF1KgkM+EVZaZLx+ZPGitBAonO+/pf6M1z+X38kQwhLvRz8p
Y2SyvOP7W0LQ0a6TLDFBDmGxbUuFwJs3zTluhufHE+5VCeGtP6ct8QSyEaMn
pUkIrwKqdq8/idw4MkR7IYQnQYyBZRdkL01ol8JAUreXm8FCltfoYshiwPjo
Lqnrhvd7Zf+HIgb3+En7AjyRJ30L7uzBoEzQnTzNQdZriBMxMJg5wNqN+eF5
hzfRFAO15YXfVf2Rtbar5lhgkB8sN+ERhDxn/neuEwajB4siJQX4/UyWlF0x
IH0y2J4fjNc/WS3wxsCprr2YEYrf59dpNR4GWSFnDo+G4f81slImwOBfUFCJ
0A==
       "]]},
     Annotation[#, "Charting`Private`Tag$636#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[CapitalDelta]B/U\"", TraditionalForm], 
    FormBox["\"t'/U\"", TraditionalForm]},
  AxesOrigin->{0.001, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.001, 0.01}, {0., 2.0462004840168802`*^-7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.764698072490687*^9, 3.764698077849003*^9}, {
   3.76469812286594*^9, 3.764698132036514*^9}, 3.7646982890550537`*^9, 
   3.764699797984675*^9, 3.764700406592881*^9, 3.7647007961469374`*^9, 
   3.7647136851720686`*^9, 3.7647174135403986`*^9}]
}, Open  ]],

Cell["\<\
The result is that the exact position of the third order sweet spot differs \
in a negligible way t'/U=10^-8-10^-7 from t=sqrt(3/2)dbz. Hence, for the \
characterization of the SOP, we assume that t=\[Tau]_SSS=sqrt(3/2)dbz\
\>", "Text",
 CellChangeTimes->{{3.7646949839573708`*^9, 3.7646950341910534`*^9}, {
   3.7646995979287577`*^9, 3.764699633735958*^9}, {3.7646998099736605`*^9, 
   3.7646999202945514`*^9}, {3.764700102024522*^9, 3.764700102218032*^9}, 
   3.7647013137984114`*^9, {3.7647017683944664`*^9, 3.764701769384819*^9}}],

Cell["\<\
By using the expression t=Sqrt[3/2]dbz, we can evaluate the derivative at the \
SOP\
\>", "Text",
 CellChangeTimes->{{3.764683532849925*^9, 3.7646835936802483`*^9}, 
   3.7647013138004255`*^9, {3.764701771234869*^9, 3.764701773783065*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"qfrec", "[", 
    RowBox[{"eps", ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"3", "/", "2"}], "]"}], "dbz"}], ",", "dbz"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"eps", "\[Element]", "Reals"}], ",", 
     RowBox[{"dbz", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7639086216254673`*^9, 3.763908631641965*^9}},
 ExpressionUUID -> "b4cc37ba-542f-4a82-8ac0-c9b09dd84e7c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SqrtBox["3"]], 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["dbz", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["eps", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "49"}], " ", 
          SuperscriptBox["dbz", "4"]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["eps", "2"]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["dbz", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "343"}], " ", 
           SuperscriptBox["dbz", "6"]}], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["dbz", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["dbz", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["eps", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"], " ", "dbz", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["eps", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
             RowBox[{"343", " ", 
              SuperscriptBox["dbz", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["dbz", "2"], " ", 
              SuperscriptBox["eps", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"41", "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["dbz", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"333", "+", 
                RowBox[{"623", " ", 
                 SuperscriptBox["eps", "2"]}], "+", 
                RowBox[{"980", " ", 
                 SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["dbz", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"444", " ", 
                 SuperscriptBox["eps", "2"]}], "+", 
                RowBox[{"373", " ", 
                 SuperscriptBox["eps", "4"]}], "+", 
                RowBox[{"198", " ", 
                 SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["dbz", "2"]}], "+", 
         RowBox[{"255", " ", 
          SuperscriptBox["dbz", "4"]}], "-", 
         RowBox[{"343", " ", 
          SuperscriptBox["dbz", "6"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["eps", "2"]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["dbz", "2"], " ", 
          SuperscriptBox["eps", "2"]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["dbz", "4"], " ", 
          SuperscriptBox["eps", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["eps", "4"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["dbz", "2"], " ", 
          SuperscriptBox["eps", "4"]}], "-", 
         SuperscriptBox["eps", "6"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"49", " ", 
                 SuperscriptBox["dbz", "4"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                RowBox[{
                 SuperscriptBox["dbz", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
            "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"343", " ", 
                 SuperscriptBox["dbz", "6"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                RowBox[{"15", " ", 
                 SuperscriptBox["dbz", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["dbz", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
              "2"]}]}]]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["dbz", "2"], "-", 
           SuperscriptBox["eps", "2"]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["dbz", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["eps", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"49", " ", 
               SuperscriptBox["dbz", "4"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
              RowBox[{
               SuperscriptBox["dbz", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"22", "+", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "343"}], " ", 
                SuperscriptBox["dbz", "6"]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["dbz", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["eps", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"], " ", "dbz", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                  RowBox[{"343", " ", 
                   SuperscriptBox["dbz", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "2"], " ", 
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["dbz", "2"]}], "+", 
              RowBox[{"255", " ", 
               SuperscriptBox["dbz", "4"]}], "-", 
              RowBox[{"343", " ", 
               SuperscriptBox["dbz", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "2"]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"105", " ", 
               SuperscriptBox["dbz", "4"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "4"]}], "-", 
              SuperscriptBox["eps", "6"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                 "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                   "2"]}]}]]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.763908639230255*^9, 3.7647136929891605`*^9, 
  3.764717431521861*^9},
 ExpressionUUID -> "a53dd320-1c7e-4614-ae43-adf6da6a2004"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second Derivative", "Section",
 CellChangeTimes->{{3.764713944173318*^9, 3.764713949711502*^9}}],

Cell["\<\
Simplest non-trivial case: second derivative evaluated at the SOP. Due to the \
very small Delta B-dependent corrections, this derivative is not exactly \
equal to zero.\
\>", "Text",
 CellChangeTimes->{{3.764683601122316*^9, 3.764683616772459*^9}, {
   3.76468891609863*^9, 3.7646889242338705`*^9}, {3.7646996492025895`*^9, 
   3.7646997005691996`*^9}, 3.7647013289568605`*^9, {3.764701778533348*^9, 
   3.764701779477822*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SqrtBox["3"]], 
         RowBox[{"(", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["dbz", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["eps", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "49"}], " ", 
                 SuperscriptBox["dbz", "4"]}], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["eps", "2"]}], ")"}], "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["dbz", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "343"}], " ", 
                  SuperscriptBox["dbz", "6"]}], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["dbz", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["dbz", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["3"], " ", "dbz", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
               RowBox[{"1", "/", "3"}]]}], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"33", " ", 
                 SuperscriptBox["dbz", "2"]}], "+", 
                RowBox[{"255", " ", 
                 SuperscriptBox["dbz", "4"]}], "-", 
                RowBox[{"343", " ", 
                 SuperscriptBox["dbz", "6"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["eps", "2"]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["dbz", "2"], " ", 
                 SuperscriptBox["eps", "2"]}], "+", 
                RowBox[{"105", " ", 
                 SuperscriptBox["dbz", "4"], " ", 
                 SuperscriptBox["eps", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["eps", "4"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["dbz", "2"], " ", 
                 SuperscriptBox["eps", "4"]}], "-", 
                SuperscriptBox["eps", "6"], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                   "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                    "2"]}]}]]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"6", " ", 
                SqrtBox["3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["dbz", "2"], "-", 
                  SuperscriptBox["eps", "2"]}], ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["dbz", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["eps", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "343"}], " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", "dbz", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["dbz", "2"]}], "+", 
                    RowBox[{"255", " ", 
                    SuperscriptBox["dbz", "4"]}], "-", 
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"105", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "4"]}], "-", 
                    SuperscriptBox["eps", "6"], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                    "2"]}]}]]}]}], ")"}], 
                   RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"eps", ",", "2"}], "}"}]}], "]"}], "/.", 
      RowBox[{"eps", "\[Rule]", "0"}]}], ",", 
     RowBox[{"dbz", ">", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.763908907361154*^9, 3.763908921634079*^9}, {
   3.7639093563418083`*^9, 3.7639093565239*^9}, {3.763910388077054*^9, 
   3.763910421811859*^9}, 3.764682917187643*^9, {3.7646833823854165`*^9, 
   3.7646834110477104`*^9}, {3.764683661244542*^9, 3.764683666871493*^9}},
 ExpressionUUID -> "dfbc53da-9aba-4a97-9ba0-ecb0a891372f"],

Cell["Finally, we expand the expression in series of dbz/U", "Text",
 CellChangeTimes->{{3.7646889289961343`*^9, 3.7646889509723787`*^9}, 
   3.7647013289588547`*^9, {3.764701782235446*^9, 3.7647017836775894`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"f2", ",", 
   RowBox[{"{", 
    RowBox[{"dbz", ",", "0", ",", "11"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.764683668589898*^9, 3.7646836891648645`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"12", " ", 
     SuperscriptBox["dbz", "5"]}]}], "+", 
   RowBox[{"54", " ", 
    SuperscriptBox["dbz", "7"]}], "+", 
   FractionBox[
    RowBox[{"10611", " ", 
     SuperscriptBox["dbz", "9"]}], "2"], "-", 
   FractionBox[
    RowBox[{"958845", " ", 
     SuperscriptBox["dbz", "11"]}], "4"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dbz", "]"}], "12"],
    SeriesData[$CellContext`dbz, 0, {}, 5, 12, 1],
    Editable->False]}],
  SeriesData[$CellContext`dbz, 0, {-12, 0, 54, 0, 
    Rational[10611, 2], 0, 
    Rational[-958845, 4]}, 5, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.7646836905361586`*^9, 3.7647137304399896`*^9, 
  3.7647175068828545`*^9}]
}, Open  ]],

Cell["\<\
The result is that the second derivative is zero up to fifth order in the \
magnetic field gradient. Remember that this gradient is defined in units of \
U. Since, dbz/U~10^-3 and the odd derivatives are zero, we can safely say \
that this critical value of t results in a third order sweet spot.\
\>", "Text",
 CellChangeTimes->{{3.7646837307496023`*^9, 3.7646837767117023`*^9}, {
   3.7646838508653846`*^9, 3.7646839058593163`*^9}, 3.7647013434580736`*^9, {
   3.764701788077819*^9, 3.764701790847411*^9}}],

Cell["\<\
Next case: fourth derivative. Note that the computation times scale rapidly.\
\>", "Text",
 CellChangeTimes->{{3.7646837800437574`*^9, 3.764683785921054*^9}, {
   3.7646838434372964`*^9, 3.764683847016679*^9}, {3.764683920271784*^9, 
   3.764683938609719*^9}, 3.764701343459072*^9, {3.7647017924301777`*^9, 
   3.7647017934275246`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fourth derivative", "Section",
 CellChangeTimes->{{3.764713955654607*^9, 3.7647139598673496`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f4", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox["3"]], 
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["dbz", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["eps", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "49"}], " ", 
               SuperscriptBox["dbz", "4"]}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["eps", "2"]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "343"}], " ", 
                SuperscriptBox["dbz", "6"]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["dbz", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["eps", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"], " ", "dbz", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                  RowBox[{"343", " ", 
                   SuperscriptBox["dbz", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "2"], " ", 
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["dbz", "2"]}], "+", 
              RowBox[{"255", " ", 
               SuperscriptBox["dbz", "4"]}], "-", 
              RowBox[{"343", " ", 
               SuperscriptBox["dbz", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "2"]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"105", " ", 
               SuperscriptBox["dbz", "4"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "4"]}], "-", 
              SuperscriptBox["eps", "6"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                 "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                   "2"]}]}]]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", " ", 
              SqrtBox["3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["dbz", "2"], "-", 
                SuperscriptBox["eps", "2"]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["dbz", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["eps", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                   RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "343"}], " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", "dbz", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"33", " ", 
                    SuperscriptBox["dbz", "2"]}], "+", 
                   RowBox[{"255", " ", 
                    SuperscriptBox["dbz", "4"]}], "-", 
                   RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                   RowBox[{"105", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "4"]}], "-", 
                   SuperscriptBox["eps", "6"], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                    "2"]}]}]]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "4"}], "}"}]}], "]"}], "/.", 
    RowBox[{"eps", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.763908907361154*^9, 3.763908921634079*^9}, {
   3.7639093563418083`*^9, 3.7639093565239*^9}, {3.763910388077054*^9, 
   3.763910421811859*^9}, 3.764682917187643*^9, {3.7646833823854165`*^9, 
   3.7646834110477104`*^9}, {3.764683661244542*^9, 3.764683666871493*^9}, {
   3.7646839422609634`*^9, 3.7646839480514383`*^9}, {3.7647150717975407`*^9, 
   3.7647150767535477`*^9}},
 ExpressionUUID -> "dfbc53da-9aba-4a97-9ba0-ecb0a891372f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"f4", ",", 
   RowBox[{"{", 
    RowBox[{"dbz", ",", "0", ",", "11"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.764683668589898*^9, 3.7646836891648645`*^9}, {
  3.7646839514423685`*^9, 3.764683951592967*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"72", " ", 
     SuperscriptBox["dbz", "3"]}]}], "+", 
   RowBox[{"3708", " ", 
    SuperscriptBox["dbz", "5"]}], "-", 
   RowBox[{"125307", " ", 
    SuperscriptBox["dbz", "7"]}], "+", 
   FractionBox[
    RowBox[{"7214643", " ", 
     SuperscriptBox["dbz", "9"]}], "2"], "-", 
   FractionBox[
    RowBox[{"1520407323", " ", 
     SuperscriptBox["dbz", "11"]}], "16"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dbz", "]"}], "12"],
    SeriesData[$CellContext`dbz, 0, {}, 3, 12, 1],
    Editable->False]}],
  SeriesData[$CellContext`dbz, 0, {-72, 0, 3708, 0, -125307, 0, 
    Rational[7214643, 2], 0, 
    Rational[-1520407323, 16]}, 3, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.7646868614020925`*^9, 3.7647175091378484`*^9}]
}, Open  ]],

Cell["The fourth derivative is zero up to third order in dbz/U.", "Text",
 CellChangeTimes->{{3.7646889629014473`*^9, 3.7646890002216268`*^9}, 
   3.7647013696490183`*^9, {3.7647017981518745`*^9, 3.7647017990684223`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sixth derivative", "Section",
 CellChangeTimes->{{3.764713965262906*^9, 3.7647139712090025`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f6", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox["3"]], 
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["dbz", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["eps", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "49"}], " ", 
               SuperscriptBox["dbz", "4"]}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["eps", "2"]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "343"}], " ", 
                SuperscriptBox["dbz", "6"]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["dbz", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["eps", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"], " ", "dbz", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                  RowBox[{"343", " ", 
                   SuperscriptBox["dbz", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "2"], " ", 
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["dbz", "2"]}], "+", 
              RowBox[{"255", " ", 
               SuperscriptBox["dbz", "4"]}], "-", 
              RowBox[{"343", " ", 
               SuperscriptBox["dbz", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "2"]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"105", " ", 
               SuperscriptBox["dbz", "4"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "4"]}], "-", 
              SuperscriptBox["eps", "6"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                 "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                   "2"]}]}]]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", " ", 
              SqrtBox["3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["dbz", "2"], "-", 
                SuperscriptBox["eps", "2"]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["dbz", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["eps", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                   RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "343"}], " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", "dbz", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"33", " ", 
                    SuperscriptBox["dbz", "2"]}], "+", 
                   RowBox[{"255", " ", 
                    SuperscriptBox["dbz", "4"]}], "-", 
                   RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                   RowBox[{"105", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "4"]}], "-", 
                   SuperscriptBox["eps", "6"], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                    "2"]}]}]]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "6"}], "}"}]}], "]"}], "/.", 
    RowBox[{"eps", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.763908907361154*^9, 3.763908921634079*^9}, {
   3.7639093563418083`*^9, 3.7639093565239*^9}, {3.763910388077054*^9, 
   3.763910421811859*^9}, 3.764682917187643*^9, {3.7646833823854165`*^9, 
   3.7646834110477104`*^9}, {3.764683661244542*^9, 3.764683666871493*^9}, {
   3.7646839422609634`*^9, 3.764683968594509*^9}, {3.7646888921347685`*^9, 
   3.7646888922105246`*^9}, {3.764689010312688*^9, 3.7646890147836924`*^9}},
 ExpressionUUID -> "dfbc53da-9aba-4a97-9ba0-ecb0a891372f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"f6", ",", 
     RowBox[{"{", 
      RowBox[{"dbz", ",", "0", ",", "11"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"dbz", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.764683668589898*^9, 3.7646836891648645`*^9}, {
  3.7646839514423685`*^9, 3.7646839665130606`*^9}, {3.764689033190456*^9, 
  3.7646890393729224`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"4320", " ", 
     SuperscriptBox["dbz", "3"]}]}], "+", 
   RowBox[{"395280", " ", 
    SuperscriptBox["dbz", "5"]}], "-", 
   RowBox[{"18903780", " ", 
    SuperscriptBox["dbz", "7"]}], "+", 
   RowBox[{"689527890", " ", 
    SuperscriptBox["dbz", "9"]}], "-", 
   FractionBox[
    RowBox[{"86667137325", " ", 
     SuperscriptBox["dbz", "11"]}], "4"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dbz", "]"}], "12"],
    SeriesData[$CellContext`dbz, 0, {}, 3, 12, 1],
    Editable->False]}],
  SeriesData[$CellContext`dbz, 
   0, {-4320, 0, 395280, 0, -18903780, 0, 689527890, 0, 
    Rational[-86667137325, 4]}, 3, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.764689022881029*^9, 3.7646890397589474`*^9}, 
   3.764717513483792*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eighth derivative", "Section",
 CellChangeTimes->{{3.764713976562683*^9, 3.7647139834622297`*^9}}],

Cell["\<\
The sixth derivative is also zero to third order. However, the prefactor is \
in the order of U, hence we can consider the sixth derivative to be \
effectively zero to second order\
\>", "Text",
 CellChangeTimes->{{3.7646890435537367`*^9, 3.76468911052361*^9}, 
   3.7647013696510158`*^9, {3.764701802982953*^9, 3.764701804015191*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f8", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox["3"]], 
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["dbz", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["eps", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "49"}], " ", 
               SuperscriptBox["dbz", "4"]}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["eps", "2"]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "343"}], " ", 
                SuperscriptBox["dbz", "6"]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["dbz", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["eps", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"], " ", "dbz", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                  RowBox[{"343", " ", 
                   SuperscriptBox["dbz", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "2"], " ", 
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["dbz", "2"]}], "+", 
              RowBox[{"255", " ", 
               SuperscriptBox["dbz", "4"]}], "-", 
              RowBox[{"343", " ", 
               SuperscriptBox["dbz", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "2"]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"105", " ", 
               SuperscriptBox["dbz", "4"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "4"]}], "-", 
              SuperscriptBox["eps", "6"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                 "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                   "2"]}]}]]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", " ", 
              SqrtBox["3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["dbz", "2"], "-", 
                SuperscriptBox["eps", "2"]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["dbz", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["eps", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                   RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "343"}], " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", "dbz", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"33", " ", 
                    SuperscriptBox["dbz", "2"]}], "+", 
                   RowBox[{"255", " ", 
                    SuperscriptBox["dbz", "4"]}], "-", 
                   RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                   RowBox[{"105", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "4"]}], "-", 
                   SuperscriptBox["eps", "6"], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                    "2"]}]}]]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "8"}], "}"}]}], "]"}], "/.", 
    RowBox[{"eps", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.763908907361154*^9, 3.763908921634079*^9}, {
   3.7639093563418083`*^9, 3.7639093565239*^9}, {3.763910388077054*^9, 
   3.763910421811859*^9}, 3.764682917187643*^9, {3.7646833823854165`*^9, 
   3.7646834110477104`*^9}, {3.764683661244542*^9, 3.764683666871493*^9}, {
   3.7646839422609634`*^9, 3.764683968594509*^9}, {3.7646888921347685`*^9, 
   3.7646888922105246`*^9}, {3.764689010312688*^9, 3.7646890147836924`*^9}, {
   3.764689119668195*^9, 3.764689123099019*^9}},
 ExpressionUUID -> "dfbc53da-9aba-4a97-9ba0-ecb0a891372f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"f8", ",", 
     RowBox[{"{", 
      RowBox[{"dbz", ",", "0", ",", "11"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"dbz", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.764683668589898*^9, 3.7646836891648645`*^9}, {
  3.7646839514423685`*^9, 3.7646839665130606`*^9}, {3.764689033190456*^9, 
  3.7646890393729224`*^9}, {3.7646891280816793`*^9, 3.7646891283768787`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"362880", " ", 
     SuperscriptBox["dbz", "3"]}]}], "+", 
   RowBox[{"51256800", " ", 
    SuperscriptBox["dbz", "5"]}], "-", 
   RowBox[{"3339312480", " ", 
    SuperscriptBox["dbz", "7"]}], "+", 
   RowBox[{"154094894100", " ", 
    SuperscriptBox["dbz", "9"]}], "-", 
   RowBox[{"5841639853875", " ", 
    SuperscriptBox["dbz", "11"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dbz", "]"}], "12"],
    SeriesData[$CellContext`dbz, 0, {}, 3, 12, 1],
    Editable->False]}],
  SeriesData[$CellContext`dbz, 0, {-362880, 0, 51256800, 0, -3339312480, 0, 
   154094894100, 0, -5841639853875}, 3, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.764689022881029*^9, 3.7646890397589474`*^9}, 
   3.7646891336707296`*^9, 3.7647175325391192`*^9}]
}, Open  ]],

Cell["\<\
The eighth derivative is zero to third order. However, if we consider how big \
the prefactor is, this derivative is in the order of 0.1 when dbz is \
relatively big (dbz~0.01U)\
\>", "Text",
 CellChangeTimes->{{3.764689138774051*^9, 3.764689215424075*^9}, {
   3.7646902775232983`*^9, 3.764690338663765*^9}, 3.7646904619519987`*^9, 
   3.764701396945011*^9, {3.7647018091634207`*^9, 3.7647018126919837`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tenth derivative", "Section",
 CellChangeTimes->{{3.7647139983444223`*^9, 3.7647140039444437`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox["3"]], 
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["dbz", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["eps", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "49"}], " ", 
               SuperscriptBox["dbz", "4"]}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["eps", "2"]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "343"}], " ", 
                SuperscriptBox["dbz", "6"]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["dbz", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["eps", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"], " ", "dbz", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                  RowBox[{"343", " ", 
                   SuperscriptBox["dbz", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "2"], " ", 
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["dbz", "2"]}], "+", 
              RowBox[{"255", " ", 
               SuperscriptBox["dbz", "4"]}], "-", 
              RowBox[{"343", " ", 
               SuperscriptBox["dbz", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "2"]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"105", " ", 
               SuperscriptBox["dbz", "4"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "4"]}], "-", 
              SuperscriptBox["eps", "6"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                 "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                   "2"]}]}]]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", " ", 
              SqrtBox["3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["dbz", "2"], "-", 
                SuperscriptBox["eps", "2"]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["dbz", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["eps", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                   RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "343"}], " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", "dbz", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"33", " ", 
                    SuperscriptBox["dbz", "2"]}], "+", 
                   RowBox[{"255", " ", 
                    SuperscriptBox["dbz", "4"]}], "-", 
                   RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                   RowBox[{"105", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "4"]}], "-", 
                   SuperscriptBox["eps", "6"], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                    "2"]}]}]]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"eps", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.763908907361154*^9, 3.763908921634079*^9}, {
   3.7639093563418083`*^9, 3.7639093565239*^9}, {3.763910388077054*^9, 
   3.763910421811859*^9}, 3.764682917187643*^9, {3.7646833823854165`*^9, 
   3.7646834110477104`*^9}, {3.764683661244542*^9, 3.764683666871493*^9}, {
   3.7646839422609634`*^9, 3.764683968594509*^9}, {3.7646888921347685`*^9, 
   3.7646888922105246`*^9}, {3.764689010312688*^9, 3.7646890147836924`*^9}, {
   3.764689119668195*^9, 3.764689123099019*^9}, {3.764689225957894*^9, 
   3.7646892310302906`*^9}},
 ExpressionUUID -> "dfbc53da-9aba-4a97-9ba0-ecb0a891372f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"f10", ",", 
     RowBox[{"{", 
      RowBox[{"dbz", ",", "0", ",", "11"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"dbz", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.764683668589898*^9, 3.7646836891648645`*^9}, {
  3.7646839514423685`*^9, 3.7646839665130606`*^9}, {3.764689033190456*^9, 
  3.7646890393729224`*^9}, {3.7646891280816793`*^9, 3.7646891283768787`*^9}, {
  3.764689238042535*^9, 3.7646892382759237`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"43545600", " ", 
     SuperscriptBox["dbz", "3"]}]}], "+", 
   RowBox[{"8763552000", " ", 
    SuperscriptBox["dbz", "5"]}], "-", 
   RowBox[{"748483545600", " ", 
    SuperscriptBox["dbz", "7"]}], "+", 
   RowBox[{"42872337396000", " ", 
    SuperscriptBox["dbz", "9"]}], "-", 
   RowBox[{"1942438715620200", " ", 
    SuperscriptBox["dbz", "11"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dbz", "]"}], "12"],
    SeriesData[$CellContext`dbz, 0, {}, 3, 12, 1],
    Editable->False]}],
  SeriesData[$CellContext`dbz, 0, {-43545600, 0, 8763552000, 0, -748483545600,
    0, 42872337396000, 0, -1942438715620200}, 3, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.764689022881029*^9, 3.7646890397589474`*^9}, 
   3.7646891336707296`*^9, 3.7646892514496737`*^9, 3.764717584114833*^9}]
}, Open  ]],

Cell["\<\
Considering the prefactor is, this derivative is in the order of 10 when dbz \
is relatively big (dbz~0.01U), but when dbz is relatively small (dbz~0.001U) \
its still negligible ~0.01\
\>", "Text",
 CellChangeTimes->{{3.764689259942958*^9, 3.7646893163451385`*^9}, 
   3.764689375453044*^9, {3.7646894071841726`*^9, 3.764689414901514*^9}, {
   3.764690359950796*^9, 3.76469045694037*^9}, 3.7647013969470053`*^9, {
   3.764701816435976*^9, 3.76470181745325*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twelfth derivative", "Section",
 CellChangeTimes->{{3.7647140111960497`*^9, 3.7647140355678606`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox["3"]], 
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["dbz", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["eps", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "49"}], " ", 
               SuperscriptBox["dbz", "4"]}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["eps", "2"]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "343"}], " ", 
                SuperscriptBox["dbz", "6"]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["dbz", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["dbz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["eps", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"], " ", "dbz", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                  RowBox[{"343", " ", 
                   SuperscriptBox["dbz", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "2"], " ", 
                   SuperscriptBox["eps", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["dbz", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["dbz", "2"]}], "+", 
              RowBox[{"255", " ", 
               SuperscriptBox["dbz", "4"]}], "-", 
              RowBox[{"343", " ", 
               SuperscriptBox["dbz", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "2"]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"105", " ", 
               SuperscriptBox["dbz", "4"], " ", 
               SuperscriptBox["eps", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["eps", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["dbz", "2"], " ", 
               SuperscriptBox["eps", "4"]}], "-", 
              SuperscriptBox["eps", "6"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                 "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                   "2"]}]}]]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", " ", 
              SqrtBox["3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["dbz", "2"], "-", 
                SuperscriptBox["eps", "2"]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["dbz", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["eps", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                   RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "/", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "343"}], " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", "dbz", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "4"]}], "+", 
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"333", "+", 
                    RowBox[{"623", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"980", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"444", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"373", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["eps", "6"]}]}], ")"}]}]}]]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"33", " ", 
                    SuperscriptBox["dbz", "2"]}], "+", 
                   RowBox[{"255", " ", 
                    SuperscriptBox["dbz", "4"]}], "-", 
                   RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["eps", "2"]}], "-", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                   RowBox[{"105", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["eps", "4"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    SuperscriptBox["eps", "4"]}], "-", 
                   SuperscriptBox["eps", "6"], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SuperscriptBox["dbz", "4"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "2"], "+", 
                    RowBox[{
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}]}], ")"}], "3"]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"343", " ", 
                    SuperscriptBox["dbz", "6"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["eps", "2"]}], ")"}], "3"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["dbz", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["eps", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["dbz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["eps", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["eps", "4"]}]}], ")"}]}]}], ")"}], 
                    "2"]}]}]]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "12"}], "}"}]}], "]"}], "/.", 
    RowBox[{"eps", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.763908907361154*^9, 3.763908921634079*^9}, {
   3.7639093563418083`*^9, 3.7639093565239*^9}, {3.763910388077054*^9, 
   3.763910421811859*^9}, 3.764682917187643*^9, {3.7646833823854165`*^9, 
   3.7646834110477104`*^9}, {3.764683661244542*^9, 3.764683666871493*^9}, {
   3.7646839422609634`*^9, 3.764683968594509*^9}, {3.7646888921347685`*^9, 
   3.7646888922105246`*^9}, {3.764689010312688*^9, 3.7646890147836924`*^9}, {
   3.764689119668195*^9, 3.764689123099019*^9}, {3.764689225957894*^9, 
   3.7646892310302906`*^9}, {3.7646894288931026`*^9, 3.764689435834499*^9}},
 ExpressionUUID -> "dfbc53da-9aba-4a97-9ba0-ecb0a891372f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"f12", ",", 
     RowBox[{"{", 
      RowBox[{"dbz", ",", "0", ",", "11"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"dbz", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.764683668589898*^9, 3.7646836891648645`*^9}, {
  3.7646839514423685`*^9, 3.7646839665130606`*^9}, {3.764689033190456*^9, 
  3.7646890393729224`*^9}, {3.7646891280816793`*^9, 3.7646891283768787`*^9}, {
  3.764689238042535*^9, 3.7646892382759237`*^9}, {3.7646894397998934`*^9, 
  3.764689439932538*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Series","ztest",
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"6000275635200\\\", \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"43\\\", \\\"\[RightSkeleton]\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"44\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{FractionBox[\\\"19250\\\", \\\"9\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"64093708637\\\", \\\"-\\\", RowBox[{\\\"36258472\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{FractionBox[\\\"8427\\\", \\\"4\\\"], \\\"+\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"786416\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\
\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"53\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"53\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"4128\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"79182\\\
\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"216\\\", \\\" \\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"36\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"13120\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"53\\\", \\\" \\\", \\\"\[ImaginaryI]\\\
\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"4\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{FractionBox[\\\"53\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", \
FractionBox[RowBox[{\\\"704\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"216\\\"}], \\\" \
\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\
\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"3942\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"53\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"180\\\", \\\
\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"+\\\", RowBox[{\\\"36\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"3\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}]], \\\"+\\\", RowBox[{\\\"128\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"11664\\\"}], \\\"+\\\", \
RowBox[{\\\"53\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\
\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"3\\\
\", \\\"2\\\"], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\
\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\
\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"53\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"+\\\", FractionBox[RowBox[{\\\"8\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"3942\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"-\\\", RowBox[{\\\"216\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"53\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"180\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\
\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"36\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"3\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}]]}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"18\\\", \\\"\[RightSkeleton]\\\"}], \
\\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\",\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"44\\\", \\\"\[RightSkeleton]\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"45119669231036400\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", SqrtBox[\\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"44\\\", \\\"\[RightSkeleton]\\\"}]}]}], \\\"}\\\"}]\\) are equal to zero. \
Assuming they are.\"",2,27,1,21939314509594442186,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.764689491294173*^9, 3.764717747992206*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"7185024000", " ", 
     SuperscriptBox["dbz", "3"]}]}], "+", 
   RowBox[{"1951452518400", " ", 
    SuperscriptBox["dbz", "5"]}], "-", 
   RowBox[{"211800496723200", " ", 
    SuperscriptBox["dbz", "7"]}], "+", 
   RowBox[{"14777537385441600", " ", 
    SuperscriptBox["dbz", "9"]}], "-", 
   RowBox[{"790725826834713000", " ", 
    SuperscriptBox["dbz", "11"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dbz", "]"}], "12"],
    SeriesData[$CellContext`dbz, 0, {}, 3, 12, 1],
    Editable->False]}],
  SeriesData[$CellContext`dbz, 0, {-7185024000, 0, 1951452518400, 
   0, -211800496723200, 0, 14777537385441600, 0, -790725826834713000}, 3, 12, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.764689022881029*^9, 3.7646890397589474`*^9}, 
   3.7646891336707296`*^9, 3.7646892514496737`*^9, 3.764689501894834*^9, 
   3.764717774229454*^9}]
}, Open  ]],

Cell["\<\
At twelfth order, Mathematica starts to find some trouble when simplifying \
the quantities. Finally, with this prefactor, even small dbz~0.001U would \
produce a non-negligible derivative ~ 1-10\
\>", "Text",
 CellChangeTimes->{{3.764689259942958*^9, 3.7646893163451385`*^9}, 
   3.764689375453044*^9, {3.7646894071841726`*^9, 3.764689414901514*^9}, {
   3.7646895100829415`*^9, 3.764689626885529*^9}, {3.764690471026691*^9, 
   3.764690553697612*^9}, 3.7646905937883453`*^9, 3.764701396948022*^9, {
   3.7647018233684273`*^9, 3.764701824303925*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 para Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 155, 2, 111, "Title"],
Cell[738, 26, 567, 9, 49, "Text"],
Cell[1308, 37, 852, 26, 42, "Input"],
Cell[2163, 65, 690, 17, 30, "Input"],
Cell[2856, 84, 300, 5, 30, "Text"],
Cell[3159, 91, 473, 11, 30, "Input"],
Cell[3635, 104, 184, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[3844, 110, 198, 4, 30, "Input"],
Cell[4045, 116, 3864, 116, 57, "Output"]
}, Open  ]],
Cell[7924, 235, 358, 6, 30, "Text"],
Cell[8285, 243, 1019, 31, 34, "Input"],
Cell[9307, 276, 271, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[9603, 285, 208, 6, 30, "Input"],
Cell[9814, 293, 1109, 28, 34, "Output"]
}, Open  ]],
Cell[10938, 324, 350, 6, 30, "Text"],
Cell[11291, 332, 618, 16, 30, "Input"],
Cell[11912, 350, 591, 15, 30, "Input"],
Cell[CellGroupData[{
Cell[12528, 369, 86, 2, 30, "Input"],
Cell[12617, 373, 22490, 572, 332, "Output"]
}, Open  ]],
Cell[35122, 948, 296, 5, 30, "Text"],
Cell[35421, 955, 22732, 559, 590, "Input"],
Cell[58156, 1516, 1061, 16, 68, "Text"],
Cell[59220, 1534, 1009, 25, 30, "Input"],
Cell[60232, 1561, 316, 6, 30, "Text"],
Cell[60551, 1569, 588, 15, 30, "Input"],
Cell[61142, 1586, 462, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[61629, 1598, 186, 4, 30, "Input"],
Cell[61818, 1604, 121, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61976, 1611, 217, 3, 78, "Section"],
Cell[62196, 1616, 525, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[62746, 1628, 719, 16, 30, "Input"],
Cell[63468, 1646, 3815, 77, 218, "Output"]
}, Open  ]],
Cell[67298, 1726, 544, 8, 30, "Text"],
Cell[67845, 1736, 249, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[68119, 1745, 487, 13, 30, "Input"],
Cell[68609, 1760, 13800, 356, 234, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82458, 2122, 102, 1, 70, "Section"],
Cell[82563, 2125, 438, 8, 30, "Text"],
Cell[83004, 2135, 15767, 369, 541, "Input"],
Cell[98774, 2506, 214, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[99013, 2512, 213, 5, 30, "Input"],
Cell[99229, 2519, 777, 24, 48, "Output"]
}, Open  ]],
Cell[100021, 2546, 518, 8, 49, "Text"],
Cell[100542, 2556, 346, 6, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100925, 2567, 104, 1, 70, "Section"],
Cell[101032, 2570, 15500, 368, 512, "Input"],
Cell[CellGroupData[{
Cell[116557, 2942, 264, 6, 30, "Input"],
Cell[116824, 2950, 847, 25, 48, "Output"]
}, Open  ]],
Cell[117686, 2978, 221, 2, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117944, 2985, 103, 1, 70, "Section"],
Cell[118050, 2988, 15546, 368, 512, "Input"],
Cell[CellGroupData[{
Cell[133621, 3360, 433, 11, 30, "Input"],
Cell[134057, 3373, 851, 25, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134957, 3404, 104, 1, 70, "Section"],
Cell[135064, 3407, 345, 6, 30, "Text"],
Cell[135412, 3415, 15596, 369, 512, "Input"],
Cell[CellGroupData[{
Cell[151033, 3788, 483, 11, 30, "Input"],
Cell[151519, 3801, 857, 23, 30, "Output"]
}, Open  ]],
Cell[152391, 3827, 419, 7, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152847, 3839, 105, 1, 70, "Section"],
Cell[152955, 3842, 15650, 370, 512, "Input"],
Cell[CellGroupData[{
Cell[168630, 4216, 535, 12, 30, "Input"],
Cell[169168, 4230, 901, 23, 30, "Output"]
}, Open  ]],
Cell[170084, 4256, 472, 8, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170593, 4269, 107, 1, 70, "Section"],
Cell[170703, 4272, 15698, 370, 512, "Input"],
Cell[CellGroupData[{
Cell[186426, 4646, 586, 13, 30, "Input"],
Cell[187015, 4661, 9905, 135, 254, "Message"],
Cell[196923, 4798, 957, 25, 30, "Output"]
}, Open  ]],
Cell[197895, 4826, 561, 9, 30, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)


